Localized Surface Plasmon Resonances of Simple Tunable Plasmonic Nanostructures

We derive and present systematic relationships between the analytical formulas for calculation of the localized surface plasmon resonances (LSPR) of some plasmonic nano-structures which we have categorized as simple. These relationships, including some new formulas, are summarized in a tree diagram which highlights the core-shell plasmons as the generators of solid and cavity plasmons. In addition, we show that the LSPR of complex structures can be reduced to that of simpler ones, using the LSPR of a nanorice as a case study, in the dipole limit. All the formulas were derived using a combination of the Drude model, the Rayleigh approximation, and the Fr\"ohlich condition. The formulas are handy and they are in good agreement with the results of the plasmon hybridization theory. The formulas also account for dielectric effects, which provide versatility in the tuning of the LSPR of the nanostructures. A simplified model of plasmon hybridization is presented, allowing us to investigate the weak-coupling regimes of solid and cavity plasmons in the core-shell nanostructures we have studied.

==> anc/ESI.tex <==
\documentclass[a4paper,10pt]{report}
\usepackage[utf8]{inputenc}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{cancel}
\usepackage{graphicx}
\usepackage{fontenc}
\usepackage[bottom = 2cm, top = 2cm]{geometry} 
%\usepackage{mathtext}
\usepackage{textcomp}
\usepackage[english]{babel}
\usepackage{fancyhdr}
\usepackage{hyperref}
\usepackage[super, sort, compress]{cite}
%\usepackage[backend=bibtex,style=chem-acs,citestyle=chem-acs]{biblatex}
%\addbibresource{library.bib}

\renewcommand{\thesection}{S\Roman{section}}
%\renewcommand{\thesubsection}{\arabic{subsection}}
\renewcommand{\figurename}{S}
\addto\captionsenglish{\renewcommand{\figurename}{S}}

\renewcommand{\theequation}{S.\arabic{equation}}
\addto\labsenglish{\renewcommand{\theequation}{S.}}

\title{Localized surface plasmon resonances of simple tunable plasmonic nanostructures \vspace{1cm}\\
Electronic Supplementary Information\\
Submitted to arXiv} 
\small{ \author{Luke C. Ugwuoke,$^{a}$
Tom\'{a}\v{s} Man\v{c}al,$^{b}$
and Tjaart P. J. Kr\"{u}ger $^{a}$ \vspace{1cm}\\
$a$. Department of Physics, University of Pretoria,\footnote{\email{tjaart.kruger@up.ac.za, luke.ugwuoke@up.ac.za}}\\
Private bag X20, Hatfield 0028, South Africa\vspace{0.2cm}\\
$b$. Faculty of Mathematics and Physics,\footnote{\email{mancal@karlov.mff.cuni.cz}}\\ 
Charles University, Ka Karlovu 5, 121 16 Prague 2, Czech Republic
}
}
\date{}
\linespread{1.3}
\hyphenpenalty=10000

\begin{document}
\maketitle
\section{Mathematical Preliminary}
In order to find the constant coefficient term described in Section 2 of the manuscript, we made
frequent use of the orthogonality property of the Legendre function of the first kind. This is given in 
Refs. \cite{JDJ99,Scaife99} as: 
\begin{equation}\label{e1}
\frac{1}{\sigma_{l}} \int_{-1}^{1}P_{l}(u)P_{n}(u)du = \delta_{ln}.
\end{equation}
Eq. (\ref{e1}), with $\sigma_{l} \equiv 1/(l+\frac{1}{2})$, enables us to integrate the set of linear equations which were
obtained after applying the respective boundary conditions on the solution of the Laplace equation for the different nanostructures. 
This set of linear equations is then solved 
to obtain the constant coefficient term of interest in terms of the amplitude of the external potential. 

Due to azimuthal symmetry, we have ignored the $\phi$ dependence of the electrostatic 
potentials inside and outside the nanostructures, in the respective coordinate systems involved. 

\section{Fundamental Nanostructures}
\subsection{Solid Sphere}
The solution of the Laplace equation $\triangle \Phi(r,\theta) = 0$
in spherical coordinates, for 
the potentials in the medium outside the sphere, and inside the sphere are respectively, governed by \cite{JDJ99,Bott73,BoHu08}:
\begin{eqnarray}
\Phi_{o}(r,\theta) = \sum_{n=1}^{\infty}[B_{n}r^{n}+C_{n}r^{-(n+1)}]P_{n}(\cos\theta), \label{e2}\\
\Phi_{i}(r,\theta) = \sum_{n=1}^{\infty}A_{n}r^{n}P_{n}(\cos\theta),\label{e3}
\end{eqnarray}
where the subscripts $o$ and $i$ denote outside and inside respectively. 
At the sphere boundary, both the potential and the normal component of the displacement field must be continuous, leading to
the following boundary conditions: 
\begin{eqnarray}
\Phi_{o}(a,\theta) = \Phi_{i}(a,\theta), \label{e4}\\
\varepsilon_{m}\dfrac{\partial \Phi_{o}(r,\theta)}{\partial r}\Big|_{r = a} = 
\varepsilon(\omega)\dfrac{\partial \Phi_{i}(r,\theta)}{\partial r}\Big|_{r = a}.\label{e5}
\end{eqnarray}
Setting $u \equiv \cos\theta$, 
combining Eqs. (\ref{e2}) and (\ref{e3}) and Eqs. (\ref{e4}) and (\ref{e5}), 
multiplying both sides of the set of equations obtained by $P_{l}(u)$. 
integrating the set of equations obtained via Eq. (\ref{e1}), and solving for $C_{l}$ in terms of $B_{l}$, we obtain:
\begin{equation}\label{e6}
C_{l} = -\alpha_{l}(\omega)B_{l},
\end{equation}
where 
\begin{equation}\label{e7}
\alpha_{l}(\omega) = \frac{l[\varepsilon(\omega)-\varepsilon_{m}]a^{2l+1}}{l\varepsilon(\omega)+(l+1)\varepsilon_{m}}
\end{equation}
is the multipole polarizability of the solid sphere. \\
Applying the Fr\"{o}hlich condition to Eq. (\ref{e7}), and solving for $\Re[\varepsilon(\omega_{r})]$ leads to: 
\begin{equation}\label{e8}
\Re[\varepsilon(\omega_{r})] = -\Big(\frac{l+1}{l}\Big)\varepsilon_{m}.
\end{equation}
Substituing Eq. (\ref{e8}) into Eq. (2) of the manuscript, we obtain the well-known multipole LSPR of a solid sphere as: 
\begin{equation}\label{e9}
\omega^{s}_{l}(\varepsilon_{m},\varepsilon_{\infty}) = \omega_{p}\sqrt{\frac{l}{l\varepsilon_{\infty} + (l+1)\varepsilon_{m}}}.
\end{equation}
\subsection{Cavity Sphere}
To obtain the LSPR of the cavity sphere, we will use Dielectric Reversal (\textbf{DR}).  
This technique is not entirely new. It had been mentioned in Ref. \cite{Sam07}. 
To do this, we will start from Eq. (\ref{e8}). By reversing the position of the dielectric constants,
and replacing $\varepsilon_{m}$ with $\varepsilon_{c}$, we obtain: 
\begin{equation}\label{e10}
\varepsilon_{c} = -\Big(\frac{l+1}{l}\Big)\Re[\varepsilon(\omega_{r})].
\end{equation}
Substituing Eq. (\ref{e10}) into Eq. (2) of the manuscript, we obtain the well-known multipole LSPR of a cavity sphere as:
\begin{equation}\label{e11}
\omega^{c}_{l}(\varepsilon_{c},\varepsilon_{\infty}) = \omega_{p}\sqrt{\frac{l+1}{l\varepsilon_{c} + (l+1)\varepsilon_{\infty}}}.
\end{equation}
\subsection{Solid Spheroid}
The solution of the Laplace equation $\triangle\Phi(v,w) = 0$ in prolate spheroidal coordinates, 
for the potentials in the medium outside the spheroid, and 
inside the spheroid are respectively, governed by: \cite{Faraf11,Birn90,Scaife99}
\footnote{Caution: For convenience, we will like to keep using
$A_{n}, B_{n}, C_{n}, ...$ to denote the constant coefficients in the series expansion of the potentials for the different 
nanostructures, but their actual values will continue to differ as we go from one nanostructure to another.}
\begin{eqnarray}
\Phi_{o}(v,w) = \sum_{n=1}^{\infty}[B_{n}P_{n}(v)P_{n}(w)+C_{n}Q_{n}(v)P_{n}(w)],\label{e12} \\
\Phi_{i}(v,w) = \sum_{n=1}^{\infty}A_{n}P_{n}(v)P_{n}(w).\label{e13}
\end{eqnarray}
At the spheroid surface $s$, both the potential and the normal component of the displacement field must be continuous, leading to
the following boundary conditions: 
\begin{eqnarray}
\Phi_{o}(v_{s},w) = \Phi_{i}(v_{s},w), \label{e14}\\
\varepsilon_{m}\dfrac{\partial \Phi_{o}(v,w)}{\partial v}\Big|_{v = v_{s}} = 
\varepsilon(\omega)\dfrac{\partial \Phi_{i}(v,w)}{\partial v}\Big|_{v = v_{s}}.\label{e15}
\end{eqnarray}
Combining Eqs. (\ref{e12}) and (\ref{e13}) and Eqs. (\ref{e14}) and (\ref{e15}), 
multiplying both sides of the set of equations obtained by $P_{l}(w)$, 
integrating the set of equations obtained via Eq. (\ref{e1}), and solving for $C_{l}$ in terms of $B_{l}$, we obtain:
\begin{equation}\label{e16}
C_{l} = -\alpha^{\parallel}_{l}(\omega)B_{l},
\end{equation}
where 
\begin{equation}\label{e17}
\alpha^{\parallel}_{l}(\omega) = \frac{\varepsilon(\omega)-\varepsilon_{m}}
{\varepsilon(\omega)\frac{Q_{l}(v_{s})}{P_{l}(v_{s})} - \varepsilon_{m}\frac{Q^{\prime}_{l}(v_{s})}{P^{\prime}_{l}(v_{s})} }
\end{equation}
is the longitudinal multipole polarizability of the prolate spheroid. \\
Applying the Fr\"{o}hlich condition on Eq. (\ref{e17}) leads to: 
\begin{equation}\label{e18}
\Re[\varepsilon(\omega_{r})] = 
\varepsilon_{m}\frac{P_{l}(v_{s})Q^{\prime}_{l}(v_{s})}{P^{\prime}_{l}(v_{s})Q_{l}(v_{s})}.
\end{equation}
Substituing Eq. (\ref{e18}) into Eq. (2) of the manuscript, we obtain the longitudinal multipole LSPR of a solid prolate spheroid as: 
\begin{equation}\label{e19}
\omega^{s\parallel}_{l}(\varepsilon_{\infty},\varepsilon_{m},v_{s}) = 
\omega_{p}\sqrt{\frac{P^{\prime}_{l}(v_{s})Q_{l}(v_{s})}
{\varepsilon_{\infty}P^{\prime}_{l}(v_{s})Q_{l}(v_{s})-\varepsilon_{m}P_{l}(v_{s})Q^{\prime}_{l}(v_{s}) }},
\end{equation}
where $v_{s} = 1/e_{s}$, $e_{s} = \sqrt{1-q_{s}^{-2}},~0<e_{s}<1$, and 
$q_{s} = b_{s}/a_{s},~b_{s} > a_{s},~q_{s} > 1$. $e_{s}$ is the eccentricity of a prolate spheroid, 
and $q_{s}$ is its aspect ratio. \\
In the dipole limit: $l = 1$, let us evaluate these Legendre functions and their derivatives $\forall~ v$, since we shall
continue to make use of the results. Thus: 
\begin{eqnarray}
P_{1}(v) = v~\Longrightarrow P^{\prime}_{1}(v) = 1,  \label{e20}\\
Q_{1}(v) = \frac{v}{2}\ln\left(\frac{v+1}{v-1}\right)-1 = (v\coth^{-1}v)-1~
\Longrightarrow Q^{\prime}_{1}(v) = -\frac{1}{v(v^{2}-1)}[1-Q_{1}(v)(v^{2}-1)].\label{e21}
\end{eqnarray}
Then we can define the longitudinal geometric factor of a prolate spheroid as:
\begin{equation}\label{e22}
L^{\parallel} = Q_{1}(v)(v^{2}-1),
\end{equation}
enabling us to re-write $Q_{1}(v)$ and $Q^{\prime}_{1}(v)$ as:
\begin{equation}\label{e23}
Q_{1}(v) = \frac{L^{\parallel}}{(v^{2}-1)}, ~~
Q^{\prime}_{1}(v) = -\frac{1}{v}\left(\frac{1-L^{\parallel}}{v^{2}-1}\right). 
\end{equation}
Substituting Eqs. (\ref{e23}) and (\ref{e20}) into Eq. (\ref{e19}) for $v = v_{s}$ leads to the longitudinal 
dipolar LSPR of a solid prolate spheroid: 
\begin{equation}\label{e24}
\omega_{1}^{s\parallel}(\varepsilon_{\infty},\varepsilon_{m},L^{\parallel}_{s}) = 
\omega_{p}\sqrt{\frac{L^{\parallel}_{s}}{\varepsilon_{\infty}L^{\parallel}_{s}
+\varepsilon_{m}(1-L^{\parallel}_{s}) }}.
\end{equation}
To obtain the transverse geometric factor of a prolate spheroid, we employ the sum rule \cite{BoHu08}~: 
\begin{equation}\label{e25}
L^{\parallel} + 2L^{\perp} = 1~\Rightarrow~L^{\perp} = \frac{1}{2}\Big(1-L^{\parallel}\Big).
\end{equation}
There are two short axes of equal length $a$ in a prolate spheroid and one long axis of length $b$. 
The transverse geometric factor $L^{\perp}$ is degenerate in either of the two short axes. Eq. (\ref{e25}) allows us 
to obtain the transverse dipolar LSPR of a solid prolate spheroid by replacing $L^{\parallel}$ with $L^{\perp}$ in Eq. (\ref{e24}).

To obtain the longitudinal dipolar LSPR of a solid oblate spheroid, we need to obtain the longitudinal geometric 
factor of the spheroid. 
Following the approach in Refs. \cite{Faraf11,Birn90}, the radial coordinate $v$ is complex in 
oblate spheroidal coordinates. Thus, to transform from prolate to oblate, we replace $v$ with $iv$ in 
Eqs. (\ref{e19})-(\ref{e21}) and (\ref{e23}), we use $v_{s} = \sqrt{e_{s}^{-2}-1},~0<e_{s}<1$ \cite{Birn90}, 
where $e_{s}$ is the eccentricity of the oblate spheroid, and 
$q_{s} = b_{s}/a_{s},~b_{s}<a_{s},~0<q_{s}<1$ \cite{Barnes16}, is the aspect ratio of the oblate spheroid. 
With these transformations, we obtain the longitudinal multipole LSPR of the solid oblate spheroid as: 
\begin{equation}\label{e26}
\omega^{s\parallel}_{l}(\varepsilon_{\infty},\varepsilon_{m},iv_{s}) = 
\omega_{p}\sqrt{\frac{P^{\prime}_{l}(iv_{s})Q_{l}(iv_{s})}
{\varepsilon_{\infty}P^{\prime}_{l}(iv_{s})Q_{l}(iv_{s})-\varepsilon_{m}P_{l}(iv_{s})Q^{\prime}_{l}(iv_{s}) }},
\end{equation}
and Eqs. (\ref{e20}), (\ref{e21}) and (\ref{e23}) become: 
\begin{eqnarray}
P_{1}(iv) = iv~\Longrightarrow P^{\prime}_{1}(iv) = 1,  \label{e27}\\
Q_{1}(iv) = \frac{iv}{2}\ln\left(\frac{iv+1}{iv-1}\right)-1 = (v\cot^{-1}v)-1~
\Longrightarrow Q^{\prime}_{1}(iv) = \frac{1}{iv(v^{2}+1)}[1+Q_{1}(iv)(v^{2}+1)],\label{e28}
\end{eqnarray}
and 
\begin{equation}\label{e29}
Q_{1}(iv) = -\left(\frac{L^{\parallel}}{v^{2}+1}\right),~~~
Q^{\prime}_{1}(iv) = \frac{1}{iv}\left(\frac{1-L^{\parallel}}{v^{2}+1}\right)
\end{equation} 
respectively. 
From Eq. (\ref{e28}), we define the longitudinal geometric factor of the oblate spheroid as
\footnote{The expression we derived here looks quite different from the one given in Ref. \cite{BoHu08}. 
However, Fig. (\ref{f1}) shows that Eq. (\ref{e30}) completely agree with Ref. \cite{BoHu08}, where $v = 1/e$, while 
we have used $v = \sqrt{e^{-2}-1}$, following the approach in Ref. \cite{Birn90}. 
A factor of $\frac{1}{2}$ introduced in Eq. (\ref{e30}) ensures that the 
equation agrees with the geometric factor in Ref. \cite{BoHu08}. Also note that directly transforming Eq. (\ref{e22}) 
leads to a result that does not agree with Ref. \cite{BoHu08}.}: 
\begin{equation}\label{e30}
L^{\parallel} \equiv \frac{1}{2}\Big[1+Q_{1}(iv)(v^{2}+1)\Big].
\end{equation}
\begin{figure}[h!]
\centering
\includegraphics[width = 0.65\linewidth]{gfs.png}
\label{f1} \caption{\small{
The geometric factors of the spheroids plotted against the eccentricity $e$.
The geometric factors of a prolate spheroid vary from that of 
a sphere ($e = 0$) to a needle ($e = 1$), while those of an oblate spheroid vary from that of a sphere ($e = 0$)
to a disk ($e = 1$). The blue curves are from Eqs. (\ref{e30}) and (\ref{e25}) of this report, with $v = \sqrt{e^{-2}-1}$.
The green curves are from the expression given in Bohren and Huffman \cite{BoHu08}, with $v = 1/e$. 
The blue and green curves completely agree as shown. Note that the geometric factors for the prolate spheroid as derived 
here(the red curves) are the same as that of Ref. \cite{BoHu08}. 
}}
\end{figure}
Substituting Eqs. (\ref{e27}) and (\ref{e29}) into Eq. (\ref{e26}) for $v = v_{s}$ we obtain the dipolar 
LSPR of a solid oblate spheroid, which is similar to Eq. (\ref{e24}) but with Eq. (\ref{e22}) replaced with Eq. (\ref{e30}). \\
The transverse LSPR of the solid oblate spheroid is obtained by making use of Eq. (\ref{e25}), as was discussed for the 
prolate spheroid. 

Geometric Reduction (\textbf{GR}). In the dipole limit, we can reduce the LSPR of a solid spheroid to that of a solid sphere by 
substituting the geometric factor of an isotropic sphere into Eq. (\ref{e24}).  
An isotropic sphere has three symmetry axes of equal lengths. The 
geometric factor of the sphere is degenerate in either of the three axes, and it is 
polarization-independent \cite{BoHu08}. Hence, Eq. (\ref{e25}) reduces to: 
\begin{equation}\label{e31}
3L = 1~\Longrightarrow~L = \frac{1}{3}.
\end{equation}
Observe that substituting Eq. (\ref{e31}) into Eq. (\ref{e24}) leads to the dipole limit of Eq. (\ref{e9}). 
\subsection{Cavity Spheroid}
\textbf{DR}. By reversing the position of the dielectric constants in Eq. (\ref{e18}) and replacing
$\varepsilon_{m}$ with $\varepsilon_{c}$, and $v_{s}$ with $v_{c}$, we obtain: 
\begin{equation}\label{e32}
\varepsilon_{c} = \Re[\varepsilon(\omega_{r})]\frac{P_{l}(v_{c})Q^{\prime}_{l}(v_{c})}{P^{\prime}_{l}(v_{c})Q_{l}(v_{c})}
\end{equation}
Substituting Eq. (\ref{e32}) into Eq. (2) of the manuscript, we obtain the longitudinal multiple LSPR of a cavity prolate spheroid:
\begin{equation}\label{e33}
\omega^{c\parallel}_{l}(\varepsilon_{\infty},\varepsilon_{c},v_{c}) = 
\omega_{p}\sqrt{\frac{P_{l}(v_{c})Q^{\prime}_{l}(v_{c})}
{\varepsilon_{\infty}P_{l}(v_{c})Q^{\prime}_{l}(v_{c})-\varepsilon_{c}P^{\prime}_{l}(v_{c})Q_{l}(v_{c}) }}.
\end{equation}
In the dipole limit: $l = 1$, we substitute Eqs. (\ref{e23}) and (\ref{e20}) into Eq. (\ref{e33}) 
for $v = v_{c}$ to obtain the longitudinal dipole LSPR of a cavity prolate spheroid: 
\begin{equation}\label{e34}
\omega_{1}^{c\parallel}(\varepsilon_{c},\varepsilon_{\infty},L^{\parallel}_{c}) = 
\omega_{p}\sqrt{\frac{1-L^{\parallel}_{c}}{\varepsilon_{\infty}(1-L^{\parallel}_{c})
+\varepsilon_{c}L^{\parallel}_{c} }}. 
\end{equation}
The longitudinal dipolar LSPR of a cavity oblate spheroid is obtained by replacing the geometric factor in Eq. (\ref{e34}) 
with Eq. (\ref{e30}). 

The transverse dipolar LSPR of the cavity prolate and oblate spheroids can be obtained by making use of Eq. (\ref{e25}). \\
\textbf{GR} of the dipolar LSPR of a cavity spheroid to that of a cavity sphere is done by 
substituting Eq. (\ref{e31}) into Eq. (\ref{e34}) to obtain the dipole limit of Eq. (\ref{e11}).  
\section{Core-Shell Nanostructures}
\subsection{Core-Shell Sphere} 
The solution of the Laplace equation $\triangle\Phi(r,\theta) = 0$
in spherical coordinates, for the potentials in the core region, the shell region, and in the medium
outside the nanoshell can be represented respectively as \cite{Sat16,Neeves89}: 
\begin{eqnarray}
\Phi_{c}(r,\theta) = \sum_{n=1}^{\infty}A_{n}r^{n}P_{n}(u),\label{e35}\\
\Phi_{s}(r,\theta) = \sum_{n=1}^{\infty}[B_{n}r^{n}+C_{n}r^{-(n+1)}]P_{n}(u), \label{e36}\\
\Phi_{m}(r,\theta) = \sum_{n=1}^{\infty}[D_{n}r^{n}+E_{n}r^{-(n+1)}]P_{n}(u), \label{e37}
\end{eqnarray}
with $u\equiv\cos\theta$. 
At the boundaries, both the potential and the normal component of the displacement field must be continuous, leading to
the following boundary conditions: 
\begin{eqnarray}
\Phi_{c}(a,\theta) = \Phi_{s}(a,\theta), \label{e38}\\
\Phi_{s}(b,\theta) = \Phi_{m}(b,\theta), \label{e39}\\
\varepsilon_{c}\dfrac{\partial \Phi_{c}(r,\theta)}{\partial r}\Big|_{r = a} = 
\varepsilon_{s}(\omega)\dfrac{\partial \Phi_{s}(r,\theta)}{\partial r}\Big|_{r = a},\label{e40}\\
\varepsilon_{s}(\omega)\dfrac{\partial \Phi_{s}(r,\theta)}{\partial r}\Big|_{r = b} = 
\varepsilon_{m}\dfrac{\partial \Phi_{m}(r,\theta)}{\partial r}\Big|_{r = b},\label{e41}
\end{eqnarray}
where the subscripts $c,s$ and $m$ denote core, shell, and medium respectively. 

Combining Eqs. (\ref{e35})-(\ref{e37}) and (\ref{e38})-(\ref{e41}), multiplying both sides of the set of equations obtained by $P_{l}(u)$,
integrating them via Eq. (\ref{e1}), and solving for $E_{l}$ in terms of $D_{l}$ to obtain: 
\begin{equation}\label{e42}
E_{l} = -\alpha_{l}(\omega)D_{l},
\end{equation}
where 
\begin{equation}\label{e43}
\alpha_{l}(\omega) = \frac{l[\varepsilon_{s}(\omega)x_{l}-\varepsilon_{m}y_{l}]b^{2l+1}}
{\varepsilon_{s}(\omega)lx_{l}+\varepsilon_{m}(l+1)y_{l}}
\end{equation}
is the multipole polarizability of the nanoshell, with 
\begin{equation}\label{e44}
x_{l} = 1-\frac{(l+1)[\varepsilon_{s}(\omega)-\varepsilon_{c}]}
{l\varepsilon_{c}+(l+1)\varepsilon_{s}(\omega)}q^{2l+1}
\end{equation}
and 
\begin{equation}\label{e45}
y_{l} = 1+\frac{l[\varepsilon_{s}(\omega)-\varepsilon_{c}]}
{l\varepsilon_{c}+(l+1)\varepsilon_{s}(\omega)}q^{2l+1},
\end{equation}
where $q = a/b$ is the aspect ratio of the nanoshell. 

Applying the Fr\"{o}hlich condition on Eq. (\ref{e43}) leads to: 
\begin{equation}\label{e46}
\Re[\varepsilon_{s}(\omega_{r})]l\left[1-\frac{(l+1)\Big[\Re[\varepsilon_{s}(\omega_{r})]-\varepsilon_{c}\Big]}
{l\varepsilon_{c}+(l+1)\Re[\varepsilon_{s}(\omega_{r})]}q^{2l+1} \right] = 
-\varepsilon_{m}(l+1)\left[1+\frac{l\Big[\Re[\varepsilon_{s}(\omega_{r})]-\varepsilon_{c}\Big]}
{l\varepsilon_{c}+(l+1)\Re[\varepsilon_{s}(\omega_{r})]}q^{2l+1} \right].
\end{equation}
Solving for $\Re[\varepsilon_{s}(\omega_{r})]$ leads to: 
\begin{equation}\label{e47}
\resizebox{1.\hsize}{!}{$
\Re[\varepsilon_{s}(\omega_{r})] = 
\frac{-\Big[\varepsilon_{c}l\Big(l+(l+1)q^{2l+1}\Big)+\varepsilon_{m}(l+1)\Big((l+1)+lq^{2l+1}\Big)\Big]\pm
\sqrt{\Big[\varepsilon_{c}l\Big(l+(l+1)q^{2l+1}\Big)+\varepsilon_{m}(l+1)\Big((l+1)+lq^{2l+1}\Big)\Big]^{2} 
-4\varepsilon_{c}\varepsilon_{m}\Big[l(l+1)\Big(1-q^{2l+1}\Big)\Big]^{2}
}
}
{2l(l+1)\Big(1-q^{2l+1}\Big)}
$}.
\end{equation}
Substituting Eq. (\ref{e47}) for $\Re[\varepsilon(\omega_{r})]$ in Eq.(2) of the manuscript, we obtain the multipolar LSPR of 
the nanoshell as: 
\begin{equation}\label{e48}
\resizebox{1.\hsize}{!}{$
\omega_{l\pm} = \frac{\omega_{p}}{\sqrt{2}}\sqrt{
\frac{\begin{vmatrix}
l(l+1) & -[l^{2}\varepsilon_{c}+(l+1)^{2}\varepsilon_{m}]\\
1 & [2\varepsilon_{\infty}+q^{2l+1}(\varepsilon_{m}+\varepsilon_{c}-2\varepsilon_{\infty})]
\end{vmatrix}
\pm \sqrt{ 
\begin{vmatrix}
(l+1)^{2} & \varepsilon_{c}\\
l^{2} & \varepsilon_{m}
\end{vmatrix}^{2}
+ l(l+1)q^{2l+1}\begin{vmatrix}
[l(l+1)q^{2l+1}(\varepsilon_{c}-\varepsilon_{m})^{2}] & -2\\
[l\varepsilon_{c}+(l+1)\varepsilon_{m}]^{2}+\varepsilon_{c}\varepsilon_{m}(2l+1)^{2} & 1
\end{vmatrix}
}
}
{\begin{vmatrix}
[(l+1)\varepsilon_{m}+l\varepsilon_{\infty}] & -l(l+1)q^{2l+1}\\
[\varepsilon_{\infty}(\varepsilon_{m}+\varepsilon_{c}
-\varepsilon_{\infty})-\varepsilon_{m}\varepsilon_{c}] & [l\varepsilon_{c}+(l+1)\varepsilon_{\infty}]
\end{vmatrix}
}
}
$}.
\end{equation}
Symmetrization (\textbf{S}) of Eq. (\ref{e48}) is done by setting $q = 0$ in the symmetric part $(\omega_{l-})$, 
to obtain the multipolar LSPR of a solid sphere i.e Eq. (\ref{e9}) as follows: 
\begin{equation}\label{e49}
\resizebox{1.\hsize}{!}{$
\omega_{l-}(q = 0) = \frac{\omega_{p}}{\sqrt{2}}\sqrt{
\frac{\begin{vmatrix}
l(l+1) & -[l^{2}\varepsilon_{c}+(l+1)^{2}\varepsilon_{m}]\\
1 & 2\varepsilon_{\infty}
\end{vmatrix}
- \begin{vmatrix}
(l+1)^{2} & \varepsilon_{c}\\
l^{2} & \varepsilon_{m}
\end{vmatrix}
}
{\begin{vmatrix}
[(l+1)\varepsilon_{m}+l\varepsilon_{\infty}] & 0\\
[\varepsilon_{\infty}(\varepsilon_{m}+\varepsilon_{c}
-\varepsilon_{\infty})-\varepsilon_{m}\varepsilon_{c}] & [l\varepsilon_{c}+(l+1)\varepsilon_{\infty}]
\end{vmatrix}
}
}
= \omega_{p}\sqrt{\frac{l}{l\varepsilon_{\infty} + (l+1)\varepsilon_{m}}}
$}.
\end{equation}
Anti-Symmetrization (\textbf{AS}) of Eq. (\ref{e48}) is done by setting $q = 0$ in the antisymmetric part $(\omega_{l+})$, 
to obtain the multipolar LSPR of a cavity sphere i.e Eq. (\ref{e11}) as follows: 
\begin{equation}\label{e50}
\resizebox{1.\hsize}{!}{$
\omega_{l+}(q = 0) = \frac{\omega_{p}}{\sqrt{2}}\sqrt{
\frac{\begin{vmatrix}
l(l+1) & -[l^{2}\varepsilon_{c}+(l+1)^{2}\varepsilon_{m}]\\
1 & 2\varepsilon_{\infty}
\end{vmatrix}
+ \begin{vmatrix}
(l+1)^{2} & \varepsilon_{c}\\
l^{2} & \varepsilon_{m}
\end{vmatrix}
}
{\begin{vmatrix}
[(l+1)\varepsilon_{m}+l\varepsilon_{\infty}] & 0\\
[\varepsilon_{\infty}(\varepsilon_{m}+\varepsilon_{c}
-\varepsilon_{\infty})-\varepsilon_{m}\varepsilon_{c}] & [l\varepsilon_{c}+(l+1)\varepsilon_{\infty}]
\end{vmatrix}
}
}
= \omega_{p}\sqrt{\frac{l+1}{l\varepsilon_{c} + (l+1)\varepsilon_{\infty}}}
$}.
\end{equation}
In the dipole limit $(l=1)$, Eq. (\ref{e48}) reduces to (after some re-arrangement): 
\begin{equation}\label{e51}
\resizebox{.8\hsize}{!}{$
\omega_{1\pm} = \frac{\omega_{p}}{\sqrt{2}}\sqrt{
\frac{\begin{vmatrix}
3 & -(1+2f_{c}) \\
(\varepsilon_{m}+\varepsilon_{c}-2\varepsilon_{\infty}) & (\varepsilon_{m}+2\varepsilon_{\infty})
\end{vmatrix}
\pm \sqrt{ 
\begin{vmatrix}
4 & \varepsilon_{c}\\
1 & \varepsilon_{m}
\end{vmatrix}^{2}
+ 4f_{c}\begin{vmatrix}
                   (1+f_{c}) & -3\varepsilon_{m} \\
                   (\varepsilon_{m}+5\varepsilon_{c})  &  (\varepsilon_{c}-\varepsilon_{m})^{2}
                  \end{vmatrix}
}
}
{\begin{vmatrix}
(2\varepsilon_{m}+\varepsilon_{\infty}) & -2f_{c}\\
\varepsilon_{\infty}(\varepsilon_{m}+\varepsilon_{c}-\varepsilon_{\infty})-\varepsilon_{m}\varepsilon_{c}
& (\varepsilon_{c}+2\varepsilon_{\infty}) 
\end{vmatrix}
}
}
$},
\end{equation}
where $f_{c} = (a/b)^{3}$ is the core-volume fraction of the nanoshell. 

Note that \textbf{S} [$\omega_{1-}(f_{c}=0)$] and  \textbf{AS} [$\omega_{1+}(f_{c}=0)$]
of Eq. (\ref{e51}) leads to the dipole limit of Eq. (\ref{e9}) and Eq. (\ref{e11}) respectively. 

\subsection{Core-Shell Spheroid} 
The solution of the Laplace equation $\triangle\Phi(v,w) = 0$
in prolate spheroidal coordinates, for the potentials in the core region, the shell region, and in the medium
outside a nanorice(a core-shell prolate spheroid) can be represented respectively as \cite{Faraf96,Birn90,Scaife99}:
\begin{eqnarray}
\Phi_{c}(v,w) = \sum_{n=1}^{\infty}A_{n}P_{n}(v)P_{n}(w),\label{e52}\\
\Phi_{s}(v,w) = \sum_{n=1}^{\infty}[B_{n}P_{n}(v)P_{n}(w)+C_{n}Q_{n}(v)P_{n}(w)],\label{e53} \\
\Phi_{m}(v,w) = \sum_{n=1}^{\infty}[D_{n}P_{n}(v)P_{n}(w)+E_{n}Q_{n}(v)P_{n}(w)].\label{e54} 
\end{eqnarray}
At the boundaries, both the potential and the normal component of the displacement field must be continuous, leading to
the following boundary conditions:
\begin{eqnarray}
\Phi_{c}(v_{c},w) = \Phi_{s}(v_{c},w),\label{e55}\\
\Phi_{s}(v_{s},w) = \Phi_{m}(v_{s},w), \label{e56}\\
\varepsilon_{c}\dfrac{\partial \Phi_{c}(v,w)}{\partial v}\Big|_{v = v_{c}} = 
\varepsilon_{s}(\omega)\dfrac{\partial \Phi_{s}(v,w)}{\partial v}\Big|_{v = v_{c}}, \label{e57}\\
\varepsilon_{s}(\omega)\dfrac{\partial \Phi_{s}(v,w)}{\partial v}\Big|_{v = v_{s}} = 
\varepsilon_{m}\dfrac{\partial \Phi_{m}(v,w)}{\partial v}\Big|_{v = v_{s}}. \label{e58}
\end{eqnarray}
Combining Eqs. (\ref{e52})-(\ref{e54} and (\ref{e55})-(\ref{e58}), multiplying both sides of the set of equations obtained by $P_{l}(w)$,
integrating them via Eq. (\ref{e1}), and solving for $E_{l}$ in terms of $D_{l}$ to obtain:
\begin{equation}\label{e59}
E_{l} = -\alpha^{\parallel}_{l}(\omega)D_{l},
\end{equation}
where
\begin{equation}\label{e60}
\alpha^{\parallel}_{l}(\omega)  = \frac{\varepsilon_{s}(\omega)y_{l}P_{l}(v_{s}) - \varepsilon_{m}x_{l}P_{l}^{\prime}(v_{s})}
{\varepsilon_{s}(\omega)y_{l}Q_{l}(v_{s})- \varepsilon_{m}x_{l}Q_{l}^{\prime}(v_{s})}
\end{equation}
is the longitudinal multipole polarizability of the nanorice, with 
\begin{equation}\label{e61}
x_{l} = P_{l}(v_{s}) + \left[\frac{Q_{l}(v_{s})[\varepsilon_{s}(\omega)-\varepsilon_{c}]}
{\varepsilon_{c}\frac{Q_{l}(v_{c})}{P_{l}(v_{c})} - 
\varepsilon_{s}(\omega)\frac{Q^{\prime}_{l}(v_{c})}{P^{\prime}_{l}(v_{c})}}\right]
\end{equation}
and 
\begin{equation}\label{e62}
y_{l} = P^{\prime}_{l}(v_{s}) + \left[\frac{Q^{\prime}_{l}(v_{s})[\varepsilon_{s}(\omega)-\varepsilon_{c}]}
{\varepsilon_{c}\frac{Q_{l}(v_{c})}{P_{l}(v_{c})} - 
\varepsilon_{s}(\omega)\frac{Q^{\prime}_{l}(v_{c})}{P^{\prime}_{l}(v_{c})}}\right].
\end{equation}
Applying the Fr\"{o}hlich condition on Eq. (\ref{e60}) leads to:
\begin{equation}\label{e63}
(\Re[\varepsilon_{s}(\omega_{r})])^{2}(\Omega-\Delta)+
\Re[\varepsilon_{s}(\omega_{r})](\beta+\zeta-\Omega_{1}-\Omega_{3})+(\Omega_{2}-\Lambda) = 0,
\end{equation}
and solving for $\Re[\varepsilon_{s}(\omega_{r})]$ leads to: 
\begin{equation}\label{e64}
\Re[\varepsilon_{s}(\omega_{r})] = 
\frac{-(\beta+\zeta-\Omega_{1}-\Omega_{3})
\pm \sqrt{(\beta+\zeta-\Omega_{1}-\Omega_{3})^{2}-4(\Omega-\Delta)(\Omega_{2}-\Lambda)} }
{2(\Omega-\Delta)}.
\end{equation}
Substituting Eq. (\ref{e64}) for $\Re[\varepsilon(\omega_{r})]$ in Eq. (2) of the manuscript, we obtain the 
longitudinal multipolar LSPR of the nanorice: 
\begin{equation}\label{e65}
\resizebox{1.\hsize}{!}{$
\omega^{\parallel}_{l\pm} = \frac{\omega_{p}}{\sqrt{2}}\sqrt{
\frac{\begin{vmatrix}
2\varepsilon_{\infty} & -1\\
[\beta+\zeta-\Omega_{1}-\Omega_{3}] & (\Omega-\Delta)
\end{vmatrix}
\pm \sqrt{ 
\begin{vmatrix}
\beta & 1\\
\zeta & 1
\end{vmatrix}^{2}
+ \begin{vmatrix}
(\Omega_{1}+\Omega_{2}) & -4\\
[\Lambda\Omega-\Omega_{2}(\Omega-\Delta)] & [\Omega_{1}+\Omega_{2}-2(\beta+\zeta)]
\end{vmatrix}
}
}
{\begin{vmatrix}
[\varepsilon_{\infty}^{2}(\Omega-\Delta)+(\Omega_{2}-\Lambda)] & -\varepsilon_{\infty}\\
[\beta+\zeta-\Omega_{1}-\Omega_{3}]                            & 1
\end{vmatrix}
}
}
$},
\end{equation}
where
\begin{eqnarray}
\Lambda \equiv \varepsilon_{m}\varepsilon_{c}\frac{Q^{\prime}_{l}(v_{s})Q_{l}(v_{c})P_{l}(v_{s}) }{P_{l}(v_{c})},~
\beta \equiv \varepsilon_{m}\frac{Q^{\prime}_{l}(v_{s})Q^{\prime}_{l}(v_{c})P_{l}(v_{s}) }{P^{\prime}_{l}(v_{c})},~
\zeta \equiv \varepsilon_{c}\frac{Q_{l}(v_{s})Q_{l}(v_{c})P^{\prime}_{l}(v_{s}) }{P_{l}(v_{c})},\label{e66}\\
\Delta \equiv \frac{Q_{l}(v_{s})Q^{\prime}_{l}(v_{c})P^{\prime}_{l}(v_{s}) }{P^{\prime}_{l}(v_{c})},~
\Omega \equiv Q_{l}(v_{s})Q^{\prime}_{l}(v_{s}),~
\Omega_{1} \equiv \varepsilon_{m}\Omega,~
\Omega_{2} \equiv \varepsilon_{c}\Omega_{1},~
\Omega_{3} \equiv \varepsilon_{c}\Omega.\label{e67}
\end{eqnarray}
The longitudinal multipole LSPR of a core-shell oblate spheroid can be obtained by making the transformations: 
$v_{s}\rightarrow iv_{s}$ and $v_{c}\rightarrow iv_{c}$, in Eqs. (\ref{e66}) and (\ref{e67}) respectively, and taking 
note of the fact that the radial coordinate $v$ is defined differently in an oblate spheroid \cite{Birn90,Faraf96,Faraf11}.

\textbf{S} of Eq. (\ref{e65}) is done by setting $\Omega = 0$ in the symmetric part $(\omega^{\parallel}_{l-})$, 
to obtain the longitudinal multipolar LSPR of a solid prolate spheroid as follows
(with Eqs. (\ref{e66}) and (\ref{e67}): 
\begin{equation}\label{e68}
\resizebox{1.\hsize}{!}{$
\omega^{s\parallel}_{l} = 
\omega^{\parallel}_{l-}(\Omega = 0) = \frac{\omega_{p}}{\sqrt{2}}\sqrt{
\frac{\begin{vmatrix}
2\varepsilon_{\infty} & -1\\
(\beta+\zeta) & -\Delta
\end{vmatrix}
- 
\begin{vmatrix}
\beta & 1\\
\zeta & 1
\end{vmatrix}
}
{\begin{vmatrix}
-\varepsilon_{\infty}^{2}\Delta-\Lambda & -\varepsilon_{\infty}\\
\beta+\zeta                           & 1
\end{vmatrix}
}
} = \omega_{p}\sqrt{\frac{P^{\prime}_{l}(v_{s})Q_{l}(v_{s})}
{\varepsilon_{\infty}P^{\prime}_{l}(v_{s})Q_{l}(v_{s})-\varepsilon_{m}P_{l}(v_{s})Q^{\prime}_{l}(v_{s}) }}
$}.
\end{equation}

\textbf{AS} of Eq. (\ref{e65}) is done setting $\Omega = 0$ in the antisymmetric part $(\omega^{\parallel}_{l+})$, 
to obtain the longitudinal multipolar LSPR of a cavity prolate spheroid as follows
(with Eqs.(\ref{e66}) and (\ref{e67}): 
\begin{equation}\label{e69}
\resizebox{1.\hsize}{!}{$
\omega^{c\parallel}_{l} = 
\omega^{\parallel}_{l+}(\Omega = 0) = \frac{\omega_{p}}{\sqrt{2}}\sqrt{
\frac{\begin{vmatrix}
2\varepsilon_{\infty} & -1\\
(\beta+\zeta) & -\Delta
\end{vmatrix}
+
\begin{vmatrix}
\beta & 1\\
\zeta & 1
\end{vmatrix}
}
{\begin{vmatrix}
-\varepsilon_{\infty}^{2}\Delta-\Lambda & -\varepsilon_{\infty}\\
\beta+\zeta                           & 1
\end{vmatrix}
}
} = \omega_{p}\sqrt{\frac{P_{l}(v_{c})Q^{\prime}_{l}(v_{c})}
{\varepsilon_{\infty}P_{l}(v_{c})Q^{\prime}_{l}(v_{c})-\varepsilon_{c}P^{\prime}_{l}(v_{c})Q_{l}(v_{c}) }}
$}
\end{equation}

In the dipole limit $(l =1)$ with Eqs.(\ref{e66}) and (\ref{e67}), the terms in Eq. (\ref{e65}) simplify as follows: 
\begin{equation}\label{e70}
\resizebox{.5\hsize}{!}{$
\beta-\zeta = \frac{1}{v_{c}(v^{2}_{c}-1)(v^{2}_{s}-1)}[
\varepsilon_{m}(1-L_{c}^{\parallel})(1-L_{s}^{\parallel})-\varepsilon_{c}L_{c}^{\parallel}L_{s}^{\parallel}~]
$},
\end{equation}
$2\varepsilon_{\infty}(\Omega-\Delta)+(\beta+\zeta-\Omega_{1}-\Omega_{3}) = $
\begin{equation}\label{e71}
\resizebox{.8\hsize}{!}{$
\frac{1}{v_{c}(v^{2}_{c}-1)(v^{2}_{s}-1)}
\left[2L_{s}^{\parallel}\varepsilon_{\infty}+\varepsilon_{m}(1-L_{c}^{\parallel}-L_{s}^{\parallel})+
L_{s}^{\parallel}[L_{c}^{\parallel}+f_{c}(1-L_{s}^{\parallel})](\varepsilon_{m}+\varepsilon_{c}
-2\varepsilon_{\infty})\right]
$},
\end{equation}
$\varepsilon_{\infty}[\varepsilon_{\infty}(\Omega-\Delta)+(\beta+\zeta-\Omega_{1}-\Omega_{3})]+(\Omega_{2}-\Lambda) = $
\begin{equation}\label{e72}
\resizebox{1.\hsize}{!}{$
\frac{1}{v_{c}(v^{2}_{c}-1)(v^{2}_{s}-1)}\left[
[\varepsilon_{m}(1-L_{s}^{\parallel})+\varepsilon_{\infty}L_{s}^{\parallel}]
[\varepsilon_{\infty}(1-L_{c}^{\parallel})+\varepsilon_{c}L_{c}^{\parallel}]+
f_{c}L_{s}^{\parallel}(1-L_{s}^{\parallel})
[\varepsilon_{\infty}(\varepsilon_{m}+\varepsilon_{c}-\varepsilon_{\infty})-\varepsilon_{m}\varepsilon_{c}]
\right]
$},
\end{equation}
$(\Omega_{1}+\Omega_{3})[\Omega_{1}+\Omega_{3}-2(\beta+\zeta)]+4[\Lambda\Omega-\Omega_{2}(\Omega-\Delta)] = $
\begin{equation}\label{e73}
\resizebox{1.\hsize}{!}{$
\frac{1}{v_{c}v_{s}(v^{2}_{c}-1)(v^{2}_{s}-1)^{3}}
L_{s}^{\parallel}(1-L_{s}^{\parallel})
\left[
L_{s}^{\parallel}[2L_{c}^{\parallel}+f_{c}(1-L_{s}^{\parallel})](\varepsilon_{c}-\varepsilon_{m})^{2}
+2\varepsilon_{m}[\varepsilon_{m}+\varepsilon_{c}+(L_{c}^{\parallel}+L_{s}^{\parallel})(\varepsilon_{c}-\varepsilon_{m})]
\right]
$}.
\end{equation}
Substituting Eqs. (\ref{e70}) and (\ref{e73}) into Eq. (\ref{e65}), we obtain the longitudinal dipolar LSPR of 
the core-shell spheroid:
\begin{equation}\label{e74}
\resizebox{1.\hsize}{!}{$
\omega^{\parallel}_{1\pm} = \frac{\omega_{p}}{\sqrt{2}}\sqrt{
\frac{\begin{vmatrix}
2L_{s}^{\parallel}\varepsilon_{\infty}+\varepsilon_{m}(1-L_{c}^{\parallel}-L_{s}^{\parallel}) & 
-L_{s}^{\parallel}[L_{c}^{\parallel}+f_{c}(1-L_{s}^{\parallel})] \\
(\varepsilon_{m}+\varepsilon_{c}-2\varepsilon_{\infty}) & 1
\end{vmatrix}
\pm \sqrt{ 
\begin{vmatrix}
\varepsilon_{m}(1-L_{c}^{\parallel}) & \varepsilon_{c}L_{c}^{\parallel} \\
L_{s}^{\parallel}  &  1-L_{s}^{\parallel}
\end{vmatrix}^{2}
+ f_{c}L_{s}^{\parallel}(1-L_{s}^{\parallel})\begin{vmatrix}
                   L_{s}^{\parallel}[2L_{c}^{\parallel}+f_{c}(1-L_{s}^{\parallel})] & -2\varepsilon_{m} \\
                   \varepsilon_{m}+\varepsilon_{c}+(L_{c}^{\parallel}+L_{s}^{\parallel})(\varepsilon_{c}-\varepsilon_{m})
                   &  (\varepsilon_{c}-\varepsilon_{m})^{2}
                  \end{vmatrix}
}
}
{\begin{vmatrix}
[\varepsilon_{m}(1-L_{s}^{\parallel})+\varepsilon_{\infty}L_{s}^{\parallel}] & -f_{c}L_{s}^{\parallel}(1-L_{s}^{\parallel})\\
\varepsilon_{\infty}(\varepsilon_{m}+\varepsilon_{c}-\varepsilon_{\infty})-\varepsilon_{m}\varepsilon_{c}
& [\varepsilon_{\infty}(1-L_{c}^{\parallel})+\varepsilon_{c}L_{c}^{\parallel}]
\end{vmatrix}
}
}
$},
\end{equation}
where $L^{\parallel}_{c}$ and $L^{\parallel}_{s}$ are the geometric factors evaluated on the core and shell 
respectively.

Eq. (\ref{e74}) can be used to obtain the longitudinal dipolar LSPR of a core-shell prolate spheroid or a core-shell 
oblate spheroid by making use of Eqs. (\ref{e9}) and (\ref{e11}) or Eqs. (\ref{e10}) and (\ref{e12}) of the manuscript respectively.
The core-volume fractions of the spheroids, and their aspect ratios are given in the manuscript. 

The transverse dipolar LSPR of the core-shell spheroid can be obtained by making use of Eqs. (\ref{e74}) and (\ref{e25}). 
\textbf{S} of Eq. (\ref{e74}) leads to the longitudinal dipolar LSPR of the solid spheroid i.e Eq. (\ref{e24}) as follows: 
\begin{equation}\label{e75}
\resizebox{1.\hsize}{!}{$
\omega^{\parallel}_{1-}(f_{c}=0) =
\frac{\omega_{p}}{\sqrt{2}}\sqrt{
\frac{\begin{vmatrix}
2L_{s}^{\parallel}\varepsilon_{\infty}+\varepsilon_{m}(1-L_{c}^{\parallel}-L_{s}^{\parallel}) & 
-L_{s}^{\parallel}L_{c}^{\parallel} \\
(\varepsilon_{m}+\varepsilon_{c}-2\varepsilon_{\infty}) & 1
\end{vmatrix}
-
\begin{vmatrix}
\varepsilon_{m}(1-L_{c}^{\parallel}) & \varepsilon_{c}L_{c}^{\parallel} \\
L_{s}^{\parallel}  &  1-L_{s}^{\parallel}
\end{vmatrix}
}
{\begin{vmatrix}
[\varepsilon_{m}(1-L_{s}^{\parallel})+\varepsilon_{\infty}L_{s}^{\parallel}] & 0\\
\varepsilon_{\infty}(\varepsilon_{m}+\varepsilon_{c}-\varepsilon_{\infty})-\varepsilon_{m}\varepsilon_{c}
& [\varepsilon_{\infty}(1-L_{c}^{\parallel})+\varepsilon_{c}L_{c}^{\parallel}]
\end{vmatrix}
}
} = \omega_{p}\sqrt{\frac{L^{\parallel}_{s}}{\varepsilon_{\infty}L^{\parallel}_{s}
+\varepsilon_{m}(1-L^{\parallel}_{s}) }}
$}.
\end{equation}
\textbf{AS} of Eq. (\ref{e74}) leads to the longitudinal dipolar LSPR of the cavity spheroid 
i.e Eq. (\ref{e26}) as follows: 
\begin{equation}\label{e76}
\resizebox{1.\hsize}{!}{$
\omega^{\parallel}_{1+}(f_{c}=0) =
\frac{\omega_{p}}{\sqrt{2}}\sqrt{
\frac{\begin{vmatrix}
2L_{s}^{\parallel}\varepsilon_{\infty}+\varepsilon_{m}(1-L_{c}^{\parallel}-L_{s}^{\parallel}) & 
-L_{s}^{\parallel}L_{c}^{\parallel} \\
(\varepsilon_{m}+\varepsilon_{c}-2\varepsilon_{\infty}) & 1
\end{vmatrix}
+
\begin{vmatrix}
\varepsilon_{m}(1-L_{c}^{\parallel}) & \varepsilon_{c}L_{c}^{\parallel} \\
L_{s}^{\parallel}  &  1-L_{s}^{\parallel}
\end{vmatrix}
}
{\begin{vmatrix}
[\varepsilon_{m}(1-L_{s}^{\parallel})+\varepsilon_{\infty}L_{s}^{\parallel}] & 0\\
\varepsilon_{\infty}(\varepsilon_{m}+\varepsilon_{c}-\varepsilon_{\infty})-\varepsilon_{m}\varepsilon_{c}
& [\varepsilon_{\infty}(1-L_{c}^{\parallel})+\varepsilon_{c}L_{c}^{\parallel}]
\end{vmatrix}
}
} = \omega_{p}\sqrt{\frac{1-L^{\parallel}_{c}}{\varepsilon_{\infty}(1-L^{\parallel}_{c})
+\varepsilon_{m}L^{\parallel}_{c} }}
$}.
\end{equation}
\textbf{GR} of Eq. (\ref{e74}) to obtain the dipolar LSPR of a core-shell sphere i.e Eq. (\ref{e51}), is done by 
making use of Eq. (\ref{e31}) to set $L_{c} = L_{s} = 1/3$ in Eq. (\ref{e74}) and re-defining $f_{c}$ as $(a/b)^{3}$. 

\newpage
\begin{figure}[h!]
\centering 
\includegraphics[width = 1.\linewidth]{pog.png}
\caption{\small{Plots of the transveres dipolar symmetric $(\omega^{\perp}_{-})$ and antisymmetric $(\omega^{\perp}_{+})$
modes in \textbf{(a)} a nanorice of aspect ratio: $q_{s} = 1.8$,
and \textbf{(b)} a core-shell oblate spheroid of aspect ratio: $q_{s} = 0.9$, 
against their different core-aspect ratios: $q_{c}$, and the transverse dipolar LSPR of the solid and cavity spheroid
plasmons; $\omega^{\perp}_{s}$ and $\omega^{\perp}_{c}$ respectively, on the same axis. The following 
dielectric constants were used: $\varepsilon_{m} = 1.78$, $\varepsilon_{c} = 2.1$ (silica). 
}\label{f2}
}
\end{figure}
\begin{figure}[h!]
\centering 
\includegraphics[width = .7\linewidth]{scd_n.png}
\caption{\small{Surface charge distributions in the symmetric
and antisymmetric modes respectively, of: \textbf{a}. a nanorice and \textbf{b}. a nanoshell, and 
\textbf{c-f}: Surface charge distributions in the fundamental nanostructures,  
upon the application of a uniform electric field \textbf{E} polarized along the x-axis, 
as indicated by the wavevector \textbf{k}. 
}\label{f3}
}
\end{figure}
\begin{thebibliography}{50}
\addcontentsline{toc}{section}{References}
\small{ 
\bibitem{Sam07} S. A. Maier. Plasmonics: fundamentals and applications. Springer science \& Business media (2007).
\bibitem{Sat16} K. D. Sattler. Handbook of Nanophysics: Nanoparticles and Quantum dots.
CRC Press. (2016).
\bibitem{Bott73} C. J. F. B\"{o}ttcher, O. C. Van Belle, P. Bordewijk, and A. Rip. Theory of Electric Polarization. 2nd Edition. 
Elsevier Science. (1973).
\bibitem{JDJ99} J. D. Jackson. Classical Electrodynamics. 3rd Ed. John Wiley \& Sons, Inc. (1999).
\bibitem{BoHu08} C. F. Bohren and D. R. Huffman. Absorption and scattering of light by small particles.
John Wiley \& Sons, Inc. (2008).
\bibitem{Scaife99} B. K. P. Scaife. The dielectric spheroid revisited. J. Mol. Struct. \textbf{479} (1999).
\bibitem{Barnes16} W. L. Barnes. Particle Plasmons: Why Shape Matters. Am. J. Phys. \textbf{84} 8 (2016).
\bibitem{Birn90} Kalyaniwalla, N., Haus, J. W., Inguva, R., and Birnboim, M. H. Intrinsic optical bistability for coated
spheroidal particles. Physical Review A \textbf{42} 9 (1990).
\bibitem{Faraf11} Farafonov, V. G., Vinokurov, A. A., and Barkanov, S. V. 
Electrostatic solution and Rayleigh approximation for small nonspherical particles in a spheroidal basis. 
Optics and Spectroscopy. \textbf{111} 6 (2011).
\bibitem{Faraf96} Farafonov, V. G., Voshchinnikov, N. V., and Somsikov, V. V. 
Light scattering by a core-mantle spheroidal particle. Applied Optics. \textbf{35} 27 (1996).
\bibitem{Johan08} B. Sep\'{u}lveda, Y. Alaverdyan, J. Alegret, M. K\"{a}ll, and P. Johansson. Shape effects in the localized
surface plasmon resonance of single nanoholes in thin metal films. Optics Express, \textbf{16} 8 (2008).
\bibitem{Neeves89} A. E. Neeves and M. H. Birnboim. Composite structures for the enhancement of nonlinear-optical susceptibility. 
J. Opt. Soc. Am. B. \textbf{6} 4 (1989).
}
\end{thebibliography}

\end{document}
